To pipeline or not to pipeline, that is the question

In designing query processing primitives, a crucial design choice is the method for data transfer between two operators in a query plan. As we were considering this critical design mechanism for an in-memory database system that we are building, we quickly realized that (surprisingly) there isn't a clear definition of this concept. Papers are full or ad hoc use of terms like pipelining and blocking, but as these terms are not crisply defined, it is hard to fully understand the results attributed to these concepts. To address this limitation, we introduce a clear terminology for how to think about data transfer between operators in a query pipeline. We show that there isn't a clear definition of pipelining and blocking, and that there is a full spectrum of techniques based on a simple concept called unit-of-transfer. Next, we develop an analytical model for inter-operator communication, and highlight the key parameters that impact performance (for in-memory database settings). Armed with this model, we then apply it to the system we are designing and highlight the insights we gathered from this exercise. We find that the gap between pipelining and non-pipelining query execution, w.r.t. key factors such as performance and memory footprint is quite narrow, and thus system designers should likely rethink the notion of pipelining vs. blocking for in-memory database systems.

==> analysis/graphs/constants.py <==
# query ID, start operator ID, end operator ID, length of the pipeline

DEEP_PIPELINE_INFO = [
    (2, 8, 10, 2),
    (3, 0, 9, 3),
    (4, 1, 2, 2),
    (5, 5, 17, 3),
    (7, 0, 18, 5),
    (8, 2, 24, 4),
    (9, 11, 16, 3),
    (10, 0, 11, 3),
    (11, 5, 7, 2),
    (12, 0, 4, 3),
    (14, 0, 4, 3),
    (15, 2, 5, 3),
    (16, 2, 8, 3),
    (17, 3, 4, 2),
    (18, 6, 11, 3),
    (19, 0, 5, 3),
    (20, 3, 4, 2),
    (21, 0, 19, 6),
    (22, 0, 8, 4),
    ]

# query ID, first consumer in the pipeline in DEEP_PIPELINE_INFO

DEEP_PIPELINE_FIRST_CONSUMER = [
    (2, 10),
    (3, 7),
    (4, 2),
    (5, 15),
    (7, 6),
    (8, 16),
    (9, 14),
    (10, 9),
    (11, 7),
    (12, 2),
    (14, 2),
    (15, 4),
    (16, 6),
    (17, 4),
    (18, 9),
    (19, 3),
    (20, 4),
    (21, 3),
    (22, 2),
    ]


==> analysis/graphs/driver.py <==
# Read a config file, generate graphs.
# The config file looks as below, note the delimiter is ";".
# For query_time graph type:
# graph-type; queries; pipelining; # workers; block_size; storage_format 
# pipelining could be - 'both', 'nopipe', 'pipe'.
# queries: list of queries separated by commas.
# For operator_time graph type
# The query_id and operator_id are fetched from constants.py
# operator_time;pipelining; # workers; block_size; storage_format
# For single_query_comparison graph type
# graph_type;query;pipelining;#workers;block_size;storage_format 
# For pipeline_time graph type
# Query ID, pipeline begin and pipeline end operator IDs are fetched from constants.py
# graph_type;pipelining;#workers;block_size;storage_format
# For operator_split graph type
# graph_type;pipelining;#workers;block_size;storage_format
from options import Options
from query_time import createQueryTimeGraph
from get_query_time import getDF
from get_operator_time import getOperatorDF
from operator_time import createOperatorTimeGraph, compareSingleQuery, createPipelineTimeGraph, createOperatorTimeSplitGraph
import constants
import sys

query_time_df = getDF('../time_info.csv') 
op_time_df = getOperatorDF('../operator_info.csv')

def getFirstProbeOp():
  # Remove operators here if needed.
  return constants.DEEP_PIPELINE_FIRST_CONSUMER

def getPipelines():
  return [(t[0], t[1], t[2]) for t in constants.DEEP_PIPELINE_INFO]

def queryTimeGraph(input_str):
  config = input_str.split(';')
  queries = config[1].split(',')
  if config[0] != 'query_time':
    print 'Only graph type supported is query_time'
    sys.exit(1)
  if config[2] != 'both':
    print 'Only pipelining value supported is both'
    sys.exit(1)
  # Create pipe and nopipe options.
  pipe_options = Options('pipe', config[3], config[4], config[5])  
  nopipe_options = Options('nopipe', config[3], config[4], config[5])  
  filename = 'query-time-' + pipe_options.toStringNoPipelining() + '.pdf'
  createQueryTimeGraph(query_time_df, pipe_options, nopipe_options, queries, filename, True)

def operatorTimeGraph(input_str):
  config = input_str.split(';')
  if config[0] != 'operator_time':
    print 'Only graph type supported is operator_time'
    sys.exit(1)
  if config[1] != 'both':
    print 'Only pipelining value supported is both'
    sys.exit(1)
  # Create pipe and nopipe options.
  pipe_options = Options('pipe', config[2], config[3], config[4])  
  nopipe_options = Options('nopipe', config[2], config[3], config[4])  
  filename = 'operator-time-' + pipe_options.toStringNoPipelining() + '.pdf'
  createOperatorTimeGraph(op_time_df, pipe_options, nopipe_options, getFirstProbeOp(), filename)

def singleQueryOperatorsGraph(input_str):
  config = input_str.split(';')
  if config[0] != 'single_query_comparison':
    print 'Only graph type supported is single_query_comparison'
    sys.exit(1)
  if config[2] != 'both':
    print 'Only pipelining value supported is both'
    sys.exit(1)
  query = int(config[1])
  pipe_options = Options('pipe', config[3], config[4], config[5])  
  nopipe_options = Options('nopipe', config[3], config[4], config[5])  
  filename = 'query-' + str(query).zfill(2) + '-' + pipe_options.toStringNoPipelining() + '.pdf'
  compareSingleQuery(op_time_df, pipe_options, nopipe_options, query, filename)

def pipelineTimeGraph(input_str):
  config = input_str.split(';')
  if config[0] != 'pipeline_time':
    print 'Expected pipeline_time at the beginning of the line, got ' + str(config[0])
    sys.exit(1)
  if config[1] != 'both':
    print 'Only pipelining value supported is both'
    sys.exit(1)
  pipe_options = Options('pipe', config[2], config[3], config[4])  
  nopipe_options = Options('nopipe', config[2], config[3], config[4])  
  filename = 'pipeline-time-' + pipe_options.toStringNoPipelining() + '.pdf'
  createPipelineTimeGraph(op_time_df, pipe_options, nopipe_options, getPipelines(), filename)

def operatorSplitGraph(input_str):
  config = input_str.split(';')
  if config[0] != 'operator_split':
    print 'Expected operator_split at the beginning of the line, got ' + str(config[0])
    sys.exit(1)
  if config[1] != 'nopipe':
    print 'Only pipelining value supported is nopipe'
    sys.exit(1)
  nopipe_options = Options('nopipe', config[2], config[3], config[4])  
  filename = 'operator-split-' + nopipe_options.toStringNoPipelining() + '.pdf'
  new_df = op_time_df[(op_time_df['pipelining'] == nopipe_options.pipelining) & (op_time_df['num_workers'] == nopipe_options.num_workers) & (op_time_df['format'] == nopipe_options.storage_format) & (op_time_df['block_size'] == nopipe_options.block_size)]
  createOperatorTimeSplitGraph(new_df, filename)

def parseConfigAndPlot(config_file): 
  with open(config_file, "r") as f:
    contents = f.read().splitlines()
    for c in contents:
      if c.startswith('#'):
        continue
      elif c.startswith('query_time'):
        queryTimeGraph(c)
      elif c.startswith('operator_time'):
        operatorTimeGraph(c)
      elif c.startswith('single_query_comparison'):
        singleQueryOperatorsGraph(c)
      elif c.startswith('pipeline_time'):
        pipelineTimeGraph(c)
      elif c.startswith('operator_split'):
        operatorSplitGraph(c)
      else:
        print 'Invalid line ignored: ' + str(c)
        continue

parseConfigAndPlot('config.csv')


==> analysis/graphs/get_operator_time.py <==
from options import Options
import pandas as pd
import numpy as np

'''
df: The dataframe constructed using the operator times.
options: The experimental configuration (Options object)
query_op: List of (query, operator_id_) tuples.
'''
def getOperatorTime(df, options, query_op):
  if options is None:
    return []
  candidate = df[(df['pipelining'] == options.pipelining) & (df['num_workers'] == options.num_workers) & (df['format'] == options.storage_format) & (df['block_size'] == options.block_size)]
  result = pd.DataFrame()
  for t in query_op:
    result = result.append(candidate[(candidate['query'] == t[0]) & (candidate['operator_id_'] == t[1])])
  return result[['mean_wo_time_mean', 'mean_wo_time_std']].values.tolist()

def getOperatorDF(filename):
  columns = {
    'operator_id_': int,
    'operator_name_': str,
    'mean_wo_time_mean': float,
    'mean_wo_time_std': float,
    'end_timestamp_mean': float,
    'num_workorders_mean': float,
    'begin_timestamp_mean': float,
    'query': int,
    'pipelining': str,
    'num_workers': str,
    'block_size': str,
    'format': str,
  }
  return pd.read_csv(filename, header=0, dtype=columns)

'''
For given options, return the operator IDs and operator names such that
there are at least threshold num_workorders for the query.
'''
def getOperatorsForQuery(df, query, options, threshold=10.0):
  return df[(df['pipelining'] == options.pipelining) &
            (df['num_workers'] == options.num_workers) &
            (df['format'] == options.storage_format) &
            (df['block_size'] == options.block_size) &
            (df['query'] == query) &
            (np.greater_equal(df['num_workorders_mean'], threshold))][[
                'operator_id_', 'operator_name_'
            ]].drop_duplicates().values.tolist()



==> analysis/graphs/get_pipeline_time.py <==
from options import Options
import pandas as pd

'''
df: The dataframe constructed using the operator times.
options: The experimental configuration (Options object)
pipeline_op: List of (query, pipeline_begin_op, pipeline_end_op) tuples.
'''
def getPipelineTime(df, options, pipeline_op):
  if options is None:
    return []
  candidate = df[(df['pipelining'] == options.pipelining) &
               (df['num_workers'] == options.num_workers) &
               (df['format'] == options.storage_format) &
               (df['block_size'] == options.block_size)]
  result = []
  for t in pipeline_op:
    begin = candidate[(candidate['operator_id_'] == t[1]) & (candidate['query'] == t[0])]['begin_timestamp_mean'].values.tolist()
    end = candidate[(candidate['operator_id_'] == t[2]) & (candidate['query'] == t[0])]['end_timestamp_mean'].values.tolist()
    result.append(end[0] - begin[0])
  return result


==> analysis/graphs/get_query_time.py <==
from options import Options
import pandas as pd

'''
df: The dataframe constructed using the query times.
options: The experimental configuration (Options object)
queries: List of queries
'''
def getQueryTime(df, options, queries):
  if options is None:
    return []
  return df[(df['pipelining'] == options.pipelining) & (df['num_workers'] == options.num_workers) & (df['format'] == options.storage_format) & (df['block_size'] == options.block_size) & (df['query'].isin(queries))][['time', 'deviation']].values.tolist()

def getDF(filename):
  columns = {'query': int, 'time': float, 'deviation' : float, 'pipelining': str, 'num_workers': 'str', 'block_size': str, 'format': str}
  return pd.read_csv(filename, header=0, dtype=columns)



==> analysis/graphs/memory_graph.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
from matplotlib import rc_file

rc_file('matplotlibrc-singlecolumn')

colorsns = sns.color_palette("muted", n_colors=10)
def readData(filename):
  return pd.read_csv(filename, dtype={'query' : int, 'selectivity': float, 'projectivity' : float, 'total': float, 'table': str})

def appendTotal(df, col_name):
  ret = df[col_name].tolist()
  ret.append(df[col_name].mean())
  return ret
      
def plotData(df, table_name, output_file):
  filtered = df[df['table'] == table_name]
  xtick_locations = np.arange(1, len(filtered) + 2)
  xtick_labels = filtered['query'].values.tolist()
  xtick_labels.append('Average')
  width = 0.3
  offset = 1 * width
  fig, ax = plt.subplots()
  ax.bar(xtick_locations - offset, appendTotal(filtered, 'selectivity'), width, label='Selectivity', color=colorsns[0], align='center')
  ax.bar(xtick_locations, appendTotal(filtered, 'projectivity'), width, label='Projectivity', color=colorsns[1], align='center')
  ax.bar(xtick_locations + offset, appendTotal(filtered, 'total'), width, label='Total', color=colorsns[2], align='center')

  ax.set_xticks(xtick_locations)
  ax.set_xticklabels(xtick_labels, ha="center")    
  ax.set_xlabel('TPC-H Query')
  ax.set_ylabel('%')
  ax.legend(loc='upper center', frameon=False)
  ax.grid(color='grey', linestyle='dotted', axis='y', which='major')        
  plt.tight_layout()
  plt.savefig(output_file)
  plt.close()

def getFilename(tablename):
  return 'memory-footprint-select-table-' + str(tablename) + '.pdf'

def mainFunc(filename):
  df = readData(filename)
  tables = df['table'].unique().tolist()
  for t in tables:
    plotData(df, t, getFilename(t))

mainFunc('../memory_info.csv')


==> analysis/graphs/operator_time.py <==
from options import Options
from get_operator_time import getOperatorTime, getOperatorDF, getOperatorsForQuery
from get_pipeline_time import getPipelineTime
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc_file
import seaborn as sns

colorsns = sns.color_palette("Blues")
'''
df: A dataframe created from query times.
query_op: A list of (query_id, operator_id_) tuples to be plotted.
pipe_options: Option object for pipelining.
nopipe_options: Option object for non-pipelining.

Returns: A zipped list of query IDs, op-id, pipelined execution time, std-dev, non-pipelined execution time and std-dev.
'''
def getTimes(df, query_op, pipe_options, nopipe_options):
  pipes = getOperatorTime(df, pipe_options, query_op)
  nopipes = getOperatorTime(df, nopipe_options, query_op) 
  if len(pipes) == 0 or len(nopipes) == 0:
    print "getTimes supported only when both pipe and non-pipe options are present"
    return []
  queries = [t[0] for t in query_op]
  ops = [t[1] for t in query_op]
  return zip(queries, ops, [p[0] for p in pipes], [p[1] for p in pipes], [n[0] for n in nopipes], [n[1] for n in nopipes]) 

'''
times: A list of tuples [(query, op_id, pipe_time, pipe-std, nopipe_time, no-pipe-std)]
'''
def splitTimes(times):
  # Pick a threshold which is 25% in the sorted times list.
  copy_times = [t[2] for t in times]
  threshold1 = np.percentile(copy_times, 25) 
  threshold2 = np.percentile(copy_times, 90) 
  small = [t for t in times if t[2] < threshold1]
  medium = [t for t in times if t[2] >= threshold1 and t[2] < threshold2]
  big = [t for t in times if t[2] >= threshold2]
  assert len(small) + len(medium) + len(big) == len(times), "Split of query times is lossy: small = " + len(small) + " big = " + len(big)
  return small, medium, big

def plotHelper(data, ax):
  error_style = {'capsize': 1, 'capthick':0.3, 'ecolor': 'black'}
  width = 0.3
  offset = -1 * width
  ax.yaxis.set_ticks_position('left')
  ax.xaxis.set_ticks_position('bottom')
  ax.yaxis.set_major_locator(mpl.ticker.MaxNLocator(5, integer=True))
  ax.tick_params(axis='both', direction='in')
  ax.grid(color='grey', linestyle='dotted', axis='y', which='major')        
  ax.tick_params(axis="x", bottom=False)

  ax.bar(np.arange(1, len(data) + 1) + offset, [t[4] for t in data], width, label='High UoT Values', color=colorsns[0], edgecolor='b', align='edge', linewidth=0.1)
  ax.bar(np.arange(1, len(data) + 1), [t[2] for t in data], width, label='Low UoT Values', color=colorsns[5], align='edge', linewidth=0.1)

  ax.set_xlim(xmax=len(data) + 1.05)
  ax.set_xticks(np.arange(1, len(data) + 1))
  ax.set_xticklabels(['Q'+str(t[0]).zfill(2) for t in data], ha="center", rotation=90)    

'''
data: A list of list. Each individual list contains tuples [(query, pipe_time, nopipe_time)].
'''
def plotTimes(data, output_file):
  rc_file('matplotlibrc-singlecolumn')
  ratios = [len(t) for t in data]
  if len(data) == 3:
    ratios[-1] = 2 
  fig, axes = plt.subplots(nrows=1, ncols=len(data), gridspec_kw = {'width_ratios':ratios})
  for elem in zip(data, axes):
    plotHelper(elem[0], elem[1])
      
  axes[0].set_ylabel('Time (ms)')
  axes[0].legend(loc='upper left', ncol=2, bbox_to_anchor=(0.5, 1.13), frameon=False)

  plt.savefig(output_file)
  plt.close()

'''
This version is used for plotting times for a single query.
data: A list of list. Each individual list contains tuples [(query, pipe_time, nopipe_time)].
'''
def plotSingleQueryTimes(data, name_lookup, output_file):
  rc_file('matplotlibrc-singlecolumn')
  ratios = [len(t) for t in data]
  fig, axes = plt.subplots(nrows=1, ncols=len(data), gridspec_kw = {'width_ratios':ratios})
  for elem in zip(data, axes):
    plotHelper(elem[0], elem[1])
    op_names = [name_lookup[o] for o in [t[1] for t in elem[0]]]
    elem[1].set_xticks(np.arange(1, len(elem[0]) + 1))
    elem[1].set_xticklabels(op_names, ha="right", rotation=15)    
      
  axes[0].set_ylabel('Time (ms)')
  axes[0].legend(loc='upper left', ncol=2, bbox_to_anchor=(0.5, 1.13), frameon=False)

  plt.savefig(output_file)
  plt.close()

'''
df: The dataframe describing query execution times.
pipe_options: The Options object describing pipelining.
nopipe_options: The Options object describing non-pipelining.
queries: The list of queries to be plotted.
output_file: The output filename
plot_total: A boolean - whether we plot the total time graph.
'''
def createOperatorTimeGraph(df, pipe_options, nopipe_options, query_op, output_file):
  times = getTimes(df, query_op, pipe_options, nopipe_options)
  small, medium, big = splitTimes(times)
  data = [small, medium, big]
  plotTimes(data, output_file)

'''
Compare single query's performance between pipe and no-pipe.
'''
def compareSingleQuery(df, pipe_options, nopipe_options, query, output_file):
  # First get the list of all operators for this query.
  ops = getOperatorsForQuery(df, query, pipe_options)
  name_lookup = dict(ops)
  for k in name_lookup.keys():
    v = name_lookup[k]
    name_lookup[k] = str(k) + v[:-1 * len('operator')]
  query_op = [(query, o[0], o[1]) for o in ops]
  times = getTimes(df, query_op, pipe_options, nopipe_options)
  small, medium, big = splitTimes(times)
  plotSingleQueryTimes([small, medium, big], name_lookup, output_file) 

'''
df: The dataframe describing query execution times.
pipe_options: The Options object describing pipelining.
nopipe_options: The Options object describing non-pipelining.
pipeline_op: A list describing pipelines. Each element is (query, pipeline_begin_op, pipeline_end_op)
'''
def getPipelineTimes(df, pipe_options, nopipe_options, pipeline_op):
  pipe_times = getPipelineTime(df, pipe_options, pipeline_op)
  nopipe_times = getPipelineTime(df, nopipe_options, pipeline_op)
  # Split the pipeline times in three. 
  if len(pipe_times) == 0 or len(nopipe_times) == 0:
    print "getPipelineTimes supported only when both pipe and non-pipe options are present"
    return []
  queries = [t[0] for t in pipeline_op]
  begin_op = [t[1] for t in pipeline_op]
  end_op = [t[2] for t in pipeline_op]
  return zip(queries, begin_op, end_op, [t for t in pipe_times], [t for t in nopipe_times]) 
  
'''
times: A list of tuples [(query, pipeline_begin_op, pipeline_end_op, pipe_pipeline_execution_time, nopipe_pipeline_execution_time)]
'''
def splitPipelineTimes(times):
  # Pick a threshold which is 25% in the sorted times list.
  threshold1 = np.percentile([t[3] for t in times], 25) 
  threshold2 = np.percentile([t[3] for t in times], 90) 
  small = [t for t in times if t[3] < threshold1]
  medium = [t for t in times if t[3] >= threshold1 and t[3] < threshold2]
  big = [t for t in times if t[3] >= threshold2]
  assert len(small) + len(medium) + len(big) == len(times), "Split of query times is lossy: small = " + len(small) + " big = " + len(big)
  return small, medium, big

'''
df: The dataframe describing query execution times.
pipe_options: The Options object describing pipelining.
nopipe_options: The Options object describing non-pipelining.
pipeline_op: A list of tuples (query, pipeline_begin_op, pipeline_end_op
output_file: The output filename
'''
def createPipelineTimeGraph(df, pipe_options, nopipe_options, pipeline_op, output_file):
  times = getPipelineTimes(df, pipe_options, nopipe_options, pipeline_op) 
  small, medium, big = splitPipelineTimes(times)
  plotPipelineTimes([small, medium, big], output_file)

'''
data: A list of list of tuples [(query, pipeline_begin_op, pipeline_end_op, pipe_pipeline_execution_time, nopipe_pipeline_execution_time)]
'''
def plotPipelineTimes(data, output_file):
  rc_file('matplotlibrc-singlecolumn')
  ratios = [len(t) for t in data]
  fig, axes = plt.subplots(nrows=1, ncols=len(data), gridspec_kw = {'width_ratios':ratios})
  for elem in zip(data, axes):
    plotPipelineHelper(elem[0], elem[1])
  axes[0].set_ylabel('Time (seconds)')
  axes[0].legend(loc='upper left', ncol=2, bbox_to_anchor=(0.5, 1.13), frameon=False)

  plt.savefig(output_file)
  plt.close()

'''
data: A list of list of tuples [(query, pipeline_begin_op, pipeline_end_op, pipe_pipeline_execution_time, nopipe_pipeline_execution_time)]
'''
def plotPipelineHelper(data, ax):
  error_style = {'capsize': 1, 'capthick':0.3, 'ecolor': 'black'}
  width = 0.3
  offset = -1 * width
  ax.yaxis.set_ticks_position('left')
  ax.xaxis.set_ticks_position('bottom')
  ax.yaxis.set_major_locator(mpl.ticker.MaxNLocator(5, integer=True))
  ax.tick_params(axis='both', direction='in')
  ax.grid(color='grey', linestyle='dotted', axis='y', which='major')        

  ax.bar(np.arange(1, len(data) + 1) + offset, [t[4]/1000.0 for t in data], width, label='High UoT Values', color=colorsns[0], edgecolor='b', align='edge', linewidth=0.1)
  ax.bar(np.arange(1, len(data) + 1), [t[3]/1000.0 for t in data], width, label='Low UoT Values', color=colorsns[5], align='edge', linewidth=0.1)

  ax.set_xlim(xmax=len(data) + 1.05)
  ax.set_xticks(np.arange(1, len(data) + 1))
  ax.set_xticklabels(['Q'+str(t[0]).zfill(2) for t in data], ha="center", rotation=90)    

'''
Return the operator with highest span, second highest span and the sum of
the rest of the operators' span values.
'''
def findSplitForQuery(df, query):
  filtered_df = df[df['query'] == query]
  spans = (filtered_df['end_timestamp_mean'] - filtered_df['begin_timestamp_mean']).values.tolist()
  spans.sort(reverse=True)
  total = sum(spans)
  top = float(spans[0]/total) * 100 
  second = float(spans[1]/total) * 100 
  rest = 100 - top - second 
  return top, second, rest 

'''
Return a list of tuples (query, highest operator %, second highest operator %, rest operators %
Where the % is that operator's span / total time.
'''
def getOperatorsSpans(df):
  out = [] 
  queries = df['query'].unique().tolist()
  for q in queries:
    top, second, rest = findSplitForQuery(df, q)
    out.append((q, top, second, rest))
  sorted_out = sorted(out, key = lambda x: x[1])
  return sorted_out

def createOperatorTimeSplitGraph(df, output_file):
  palette = sns.color_palette("muted", n_colors=10)
  width = 0.3
  sorted_spans = getOperatorsSpans(df)
  tops = [t[1] for t in sorted_spans]
  seconds = [t[2] for t in sorted_spans]
  rests = [t[3] for t in sorted_spans]
  locs = np.arange(len(sorted_spans))
  fig, ax= plt.subplots()

  ax.bar(locs, [t[1] for t in sorted_spans], width, label='Highest', color=palette[0])
  ax.bar(locs, [t[2] for t in sorted_spans], width, label='Second highest', color=palette[1], bottom=tops)
  ax.bar(locs, [t[3] for t in sorted_spans], width, label='Remaining', color=palette[2], bottom=[a + b for a, b in zip(tops, seconds)])
  ax.set_xlim(xmax=len(sorted_spans) + 0.2)
  ax.set_xticks(locs)
  ax.set_xticklabels(['Q'+str(t[0]).zfill(2) for t in sorted_spans], ha="center", rotation=90)
  ax.set_ylabel('% time spent in operators')
  ax.legend(loc='upper left', ncol=3, bbox_to_anchor=(-0.02, 1.13), frameon=False)
  plt.tight_layout()
  plt.savefig(output_file)
  plt.close()



==> analysis/graphs/options.py <==
# A class describing an experimental configuration.
class Options():
  def __init__(self, pipelining, num_workers, block_size, storage_format):
    self.pipelining = pipelining
    self.num_workers = num_workers
    self.block_size = block_size
    self.storage_format = storage_format

  def __str__(self):
    return "-".join([self.pipelining, self.num_workers, self.block_size, self.storage_format]) 


  '''
  Convert the options to string without pipelining information.
  '''
  def toStringNoPipelining(self):
    return "-".join([self.num_workers, self.block_size, self.storage_format])


==> analysis/graphs/pipeline_time.py <==
from options import Options
from get_operator_time import getOperatorTime, getOperatorDF, getOperatorsForQuery
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc_file
import seaborn as sns

colorsns = sns.color_palette("Blues")
'''
df: A dataframe created from query times.
query_op: A list of (query_id, operator_id_) tuples to be plotted.
pipe_options: Option object for pipelining.
nopipe_options: Option object for non-pipelining.

Returns: A zipped list of query IDs, op-id, pipelined execution time, std-dev, non-pipelined execution time and std-dev.
'''
def getTimes(df, query_op, pipe_options, nopipe_options):
  pipes = getOperatorTime(df, pipe_options, query_op)
  nopipes = getOperatorTime(df, nopipe_options, query_op) 
  if len(pipes) == 0 or len(nopipes) == 0:
    print "getTimes supported only when both pipe and non-pipe options are present"
    return []
  queries = [t[0] for t in query_op]
  ops = [t[1] for t in query_op]
  return zip(queries, ops, [p[0] for p in pipes], [p[1] for p in pipes], [n[0] for n in nopipes], [n[1] for n in nopipes]) 

'''
times: A list of tuples [(query, op_id, pipe_time, pipe-std, nopipe_time, no-pipe-std)]
'''
def splitTimes(times):
  # Pick a threshold which is 25% in the sorted times list.
  copy_times = [t[2] for t in times]
  threshold1 = np.percentile(copy_times, 25) 
  threshold2 = np.percentile(copy_times, 90) 
  small = [t for t in times if t[2] < threshold1]
  medium = [t for t in times if t[2] >= threshold1 and t[2] < threshold2]
  big = [t for t in times if t[2] >= threshold2]
  assert len(small) + len(medium) + len(big) == len(times), "Split of query times is lossy: small = " + len(small) + " big = " + len(big)
  return small, medium, big

def plotHelper(data, ax):
  error_style = {'capsize': 1, 'capthick':0.3, 'ecolor': 'black'}
  width = 0.3
  offset = -1 * width
  ax.yaxis.set_ticks_position('left')
  ax.xaxis.set_ticks_position('bottom')
  ax.yaxis.set_major_locator(mpl.ticker.MaxNLocator(5, integer=True))
  ax.tick_params(axis='both', direction='in')
  ax.grid(color='grey', linestyle='dotted', axis='y', which='major')        
  ax.tick_params(axis="x", bottom=False)

  ax.bar(np.arange(1, len(data) + 1) + offset, [t[4] for t in data], width, label='High UoT Values', color=colorsns[0], edgecolor='b',align='edge',linewidth=0.1)
  ax.bar(np.arange(1, len(data) + 1), [t[2] for t in data], width, label='Low UoT Values', color=colorsns[5], align='edge',linewidth=0.1)

  ax.set_xlim(xmax=len(data) + 1.05)
  ax.set_xticks(np.arange(1, len(data) + 1))
  ax.set_xticklabels(['Q'+str(t[0]).zfill(2) for t in data], ha="center", rotation=90)    

'''
data: A list of list. Each individual list contains tuples [(query, pipe_time, nopipe_time)].
'''
def plotTimes(data, output_file):
  rc_file('matplotlibrc-singlecolumn')
  ratios = [len(t) for t in data]
  if len(data) == 3:
    ratios[-1] = 2 
  fig, axes = plt.subplots(nrows=1, ncols=len(data), gridspec_kw = {'width_ratios':ratios})
  for elem in zip(data, axes):
    plotHelper(elem[0], elem[1])
      
  axes[0].set_ylabel('Time (ms)')
  axes[0].legend(loc='upper left', ncol=2, bbox_to_anchor=(0.5, 1.13), frameon=False)

  plt.savefig(output_file)
  plt.close()

'''
This version is used for plotting times for a single query.
data: A list of list. Each individual list contains tuples [(query, pipe_time, nopipe_time)].
'''
def plotSingleQueryTimes(data, name_lookup, output_file):
  rc_file('matplotlibrc-singlecolumn')
  ratios = [len(t) for t in data]
  fig, axes = plt.subplots(nrows=1, ncols=len(data), gridspec_kw = {'width_ratios':ratios})
  for elem in zip(data, axes):
    plotHelper(elem[0], elem[1])
    op_names = [name_lookup[o] for o in [t[1] for t in elem[0]]]
    elem[1].set_xticks(np.arange(1, len(elem[0]) + 1))
    elem[1].set_xticklabels(op_names, ha="right", rotation=15)    
      
  axes[0].set_ylabel('Time (ms)')
  axes[0].legend(loc='upper left', ncol=2, bbox_to_anchor=(0.5, 1.13), frameon=False)

  plt.savefig(output_file)
  plt.close()

'''
df: The dataframe describing query execution times.
pipe_options: The Options object describing pipelining.
nopipe_options: The Options object describing non-pipelining.
queries: The list of queries to be plotted.
output_file: The output filename
plot_total: A boolean - whether we plot the total time graph.
'''
def createOperatorTimeGraph(df, pipe_options, nopipe_options, query_op, output_file):
  times = getTimes(df, query_op, pipe_options, nopipe_options)
  small, medium, big = splitTimes(times)
  data = [small, medium, big]
  plotTimes(data, output_file)

'''
Compare single query's performance between pipe and no-pipe.
'''
def compareSingleQuery(df, pipe_options, nopipe_options, query, output_file):
  # First get the list of all operators for this query.
  ops = getOperatorsForQuery(df, query, pipe_options)
  name_lookup = dict(ops)
  for k in name_lookup.keys():
    v = name_lookup[k]
    name_lookup[k] = str(k) + v[:-1 * len('operator')]
  query_op = [(query, o[0], o[1]) for o in ops]
  times = getTimes(df, query_op, pipe_options, nopipe_options)
  small, medium, big = splitTimes(times)
  plotSingleQueryTimes([small, medium, big], name_lookup, output_file) 



==> analysis/graphs/prefetching.py <==
# Analyze data for prefetching experiment. 
from get_query_time import getDF, getQueryTime
from get_operator_time import getOperatorDF, getOperatorTime
from options import Options
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

query_prefetch_df = getDF('../time_info.csv')
query_noprefetch_df = getDF('../prefetching/time_info.csv')
operator_prefetch_df = getOperatorDF('../operator_info.csv')
operator_noprefetch_df = getOperatorDF('../prefetching/operator_info.csv')

options = []
options.append(Options('pipe','20threads','128kb','rowstore'))
options.append(Options('pipe','20threads','512kb','rowstore'))
options.append(Options('pipe','20threads','2mb','rowstore'))

qid = 7
# select, probe, build
select_op = [(qid, 0)]
probe_op = [(qid, 6)]
build_op = [(qid, 8)]

# First list: prefetch times, second no-prefetch times.
select_pre_times = []
select_nopre_times = []
probe_pre_times = []
probe_nopre_times = []
build_pre_times = []
build_nopre_times = []
for o in options:
  select_pre_times.append(getOperatorTime(operator_prefetch_df, o, select_op)[0][0])
  probe_pre_times.append(getOperatorTime(operator_prefetch_df, o, probe_op)[0][0])
  build_pre_times.append(getOperatorTime(operator_prefetch_df, o, build_op)[0][0])
  select_nopre_times.append(getOperatorTime(operator_noprefetch_df, o, select_op)[0][0])
  probe_nopre_times.append(getOperatorTime(operator_noprefetch_df, o, probe_op)[0][0])
  build_nopre_times.append(getOperatorTime(operator_noprefetch_df, o, build_op)[0][0])

print select_pre_times
print select_nopre_times
print probe_pre_times
print probe_nopre_times
print build_pre_times
print build_nopre_times

'''
colorsns = sns.color_palette("Paired", n_colors=10)
fig, (ax1, ax2, ax3) = plt.subplots(nrows=3, ncols=1, sharex=True)
x_locs = np.arange(1, 4) 
width = 0.4
offset = -1 * width 

ax1.bar(x_locs + offset, select_pre_times, width, color=colorsns[0], label="Prefetching")
ax1.bar(x_locs, select_nopre_times, width, color=colorsns[1], label="No-Prefetching")
ax2.bar(x_locs + offset, probe_pre_times, width, color=colorsns[0], label="Prefetching")
ax2.bar(x_locs, probe_nopre_times, width, color=colorsns[1], label="No-Prefetching")
ax3.bar(x_locs + offset, build_pre_times, width, color=colorsns[0], label="Prefetching")
ax3.bar(x_locs, build_nopre_times, width, color=colorsns[1], label="No-Prefetching")

ax3.set_xticks(x_locs)
ax3.set_xticklabels(['128kb', '512kb', '2mb'])
ax3.set_xlabel('Block Size')
ax3.set_ylabel('Time (ms)')

plt.savefig('prefetching.pdf')
plt.close()
'''


==> analysis/graphs/query_time.py <==
from options import Options
from get_query_time import getQueryTime
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc_file
import seaborn as sns

colorsns = sns.color_palette("Blues")
'''
df: A dataframe created from query times.
queries: The list of queries to plot.
pipe_options: Option for pipelining.
nopipe_options: Option object for non-pipelining.

Returns: A zipped list of query IDs, pipelined execution time, std-dev, non-pipelined execution time and std-dev.
'''
def getTimes(df, queries, pipe_options, nopipe_options):
  pipes = getQueryTime(df, pipe_options, queries)
  nopipes = getQueryTime(df, nopipe_options, queries) 
  if len(pipes) == 0 or len(nopipes) == 0:
    print "getTimes supported only when both pipe and non-pipe options are present"
    return []
  return zip(queries, [p[0] for p in pipes], [p[1] for p in pipes],[n[0] for n in  nopipes], [n[1] for n in nopipes]) 

'''
times: A list of tuples [(query, pipe_time, nopipe_time)]
'''
def splitTimes(times):
  threshold = np.percentile([t[1] for t in times], 25)
  small = [t for t in times if t[1] < threshold]
  big = [t for t in times if t[1] >= threshold]
  assert len(small) + len(big) == len(times), "Split of query times is lossy: small = " + len(small) + " big = " + len(big)
  return small, big

def plotHelper(data, ax):
  error_style = {'capsize': 1, 'capthick':0.3, 'ecolor': 'black'}
  width = 0.4
  offset = -1 * width
  ax.yaxis.set_ticks_position('left')
  ax.xaxis.set_ticks_position('bottom')
  ax.yaxis.set_major_locator(mpl.ticker.MaxNLocator(5, integer=True))
  ax.tick_params(axis='both', direction='in')
  ax.grid(color='grey', linestyle='dotted', axis='y', which='major')        
  ax.tick_params(axis="x", bottom=False)

  ax.bar(np.arange(1, len(data) + 1) + offset, [t[3]/1000 for t in data], width, label='High UoT Values', color=colorsns[0], edgecolor='b', align='edge', linewidth=0.1)
  ax.bar(np.arange(1, len(data) + 1), [t[1]/1000 for t in data], width, label='Low UoT Values', color=colorsns[5], align='edge', linewidth=0.1)

  ax.set_xlim(xmax=len(data) + 1.05)
  ax.set_xticks(np.arange(1, len(data) + 1))
  ax.set_xticklabels(['Q' + str(t[0]).zfill(2) for t in data], ha="center", rotation=90)    

'''
data: A list of list. Each individual list contains tuples [(query, pipe_time, nopipe_time)].
'''
def plotTimes(data, output_file):
  rc_file('matplotlibrc-singlecolumn')
  ratios = [len(t) for t in data]
  if len(data) == 3:
    ratios[-1] = 2 
  fig, axes = plt.subplots(nrows=1, ncols=len(data), gridspec_kw = {'width_ratios':ratios})
  for elem in zip(data, axes):
    plotHelper(elem[0], elem[1])
      
  plt.subplots_adjust(wspace=0.3, hspace=0)
  axes[0].set_ylabel('Time (seconds)')
  axes[0].legend(loc='upper left', ncol=2, bbox_to_anchor=(0.5, 1.13), frameon=False)

  if len(data) > 2:
    # There is a total graph.
    axes[2].set_xticklabels([t[0] for t in data[2]], ha="center", rotation=0)    
    axes[2].set_xlabel('')

  plt.savefig(output_file)
  plt.close()

'''
df: The dataframe describing query execution times.
pipe_options: The Options object describing pipelining.
nopipe_options: The Options object describing non-pipelining.
queries: The list of queries to be plotted.
output_file: The output filename
plot_total: A boolean - whether we plot the total time graph.
'''
def createQueryTimeGraph(df, pipe_options, nopipe_options, queries, output_file, plot_total):
  times = getTimes(df, queries, pipe_options, nopipe_options)
  small, big = splitTimes(times)
  data = [small, big]
  if plot_total:
    total = [('Total', sum([t[1] for t in times]), np.mean([t[2] for t in times]), sum([t[3] for t in times]), np.mean([t[4] for t in times]))]
    data.append(total)
  plotTimes(data, output_file)


==> analysis/graphs/scalability.py <==
# Analyze data for scalability experiment. 
from get_query_time import getDF, getQueryTime
from get_operator_time import getOperatorDF, getOperatorTime
from options import Options
import matplotlib
from matplotlib import rc_file
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

def plotHelper(pipe_times, nopipe_times, output_file):
  rc_file('matplotlibrc-singlecolumn')
  colorsns = sns.color_palette("Blues")
  fig, ax = plt.subplots()
  x_locs = np.arange(1, len(pipe_times) + 1) 
  width = 0.4
  offset = -1 * width 

  ax.bar(x_locs + offset, nopipe_times, width, color=colorsns[0], label="High UoT Values", align='edge', edgecolor='black', linewidth=0.1)
  ax.bar(x_locs, pipe_times, width, color=colorsns[5], label="Low UoT Values", align='edge', linewidth=0.1)

  ax.set_xticks(x_locs)
  ax.set_xticklabels(['128KB', '512KB', '2MB'])
  ax.set_xlabel('Block Size')
  ax.set_ylabel('Time (ms)')
  ax.grid(color='grey', linestyle='dotted', axis='y', which='major')        
  ax.legend(loc='upper left', ncol=2, bbox_to_anchor=(0.02, 1.16), frameon=False)
  ax.tick_params(axis='both', direction='in')
  plt.tight_layout()

  plt.savefig(output_file)
  plt.close()

operator_df = getOperatorDF('../operator_info.csv')

pipe_options = []
pipe_options.append(Options('pipe','20threads','128kb','colstore'))
pipe_options.append(Options('pipe','20threads','512kb','colstore'))
pipe_options.append(Options('pipe','20threads','2mb','colstore'))

nopipe_options = []
nopipe_options.append(Options('nopipe','20threads','128kb','colstore'))
nopipe_options.append(Options('nopipe','20threads','512kb','colstore'))
nopipe_options.append(Options('nopipe','20threads','2mb','colstore'))

qid = 7
# select, probe, build
more_scalable_op = [(qid, 6)]
less_scalable_op = [(qid, 9)]

# First list: prefetch times, second no-prefetch times.
more_pipe_times = []
more_nopipe_times = []
less_pipe_times = []
less_nopipe_times = []
for o in pipe_options:
  more_pipe_times.append(getOperatorTime(operator_df, o, more_scalable_op)[0][0])
  less_pipe_times.append(getOperatorTime(operator_df, o, less_scalable_op)[0][0])
for o in nopipe_options:
  more_nopipe_times.append(getOperatorTime(operator_df, o, more_scalable_op)[0][0])
  less_nopipe_times.append(getOperatorTime(operator_df, o, less_scalable_op)[0][0])

plotHelper(more_pipe_times, more_nopipe_times, 'q07-more-scalable.pdf')
plotHelper(less_pipe_times, less_nopipe_times, 'q07-less-scalable.pdf')

